ETVO: Effectively Measuring Tactile Internet with Experimental Validation

The next frontier in communications is teleoperation -- manipulation and control of remote environments with feedback. Compared to conventional networked applications, teleoperation poses widely different requirements, ultra-low latency (ULL) is primary. Realizing ULL communication demands significant redesign of conventional networking techniques, and the network infrastructure envisioned for achieving this is termed as Tactile Internet (TI). The design of the network infrastructure and meaningful performance metrics are crucial for seamless TI communication. However, existing performance metrics fall severely short of comprehensively characterizing TI performance. We take the first step towards bridging this gap. We take Dynamic Time Warping(DTW) as the basis of our work and identify necessary changes for characterizing TI performance. Through substantial refinements to DTW, we design Effective Time- and Value-Offset (ETVO) -- a new method for measuring the fine-grained performance of TI systems. Through an in-depth objective analysis, we demonstrate the improvements of ETVO over DTW. Through human-in-the-loop subjective experiments, we demonstrate how and why existing QoS and QoE methods fall short of estimating the TI session performance accurately. Using subjective experiments, we demonstrate the behavior of the proposed metrics, their ability to match theoretically derived performance, and finally their ability to reflect user satisfaction in a practical setting. The results are highly encouraging.

==> latex.sh <==
#!/bin/bash
latexmk -output-directory=compile -pvc -pdf main.tex < /dev/null

